HyPLM Technical Report

Protein language models (PLMs) are standard tools for variant-effect prediction, protein annotation and design, but the compute needed to train and serve them keeps growing. We present HyPLM-Flash, an efficient and open PLM trained by Hyra 2.0, the research agent developed by our team. HyPLM-Flash is a 650-million-parameter masked language model trained on 726 billion tokens, 0.73 times the data of ESM-2 650M and a fifth to an eighth of the data of E1-600M and ESM C 600M. It runs on an inference engine with fused kernels and INT8 matrix multiplication, embedding about 130,000 residues per second on a single NVIDIA H20 GPU, 1.9 to 2.7 times faster than other 600M-class encoders. In a matched evaluation against 28 public checkpoints on 32 tasks, HyPLM-Flash reaches a ProteinGym zero-shot Spearman correlation of 0.409, statistically tied with ESM-2 650M, ESM C 600M and E1-600M, and the highest organismal-fitness score among self-supervised single-sequence models. It gives the best long-range contact precision of all models evaluated, including ESM-2 15B and ESM C 6B, and a lower masked-residue loss than ESM-2 650M, ESM C 600M and E1-600M on held-out sequences and on recently released PDB chains. Matching state-of-the-art accuracy at a fraction of the training and inference cost, HyPLM-Flash sets a new Pareto frontier for protein language models. We have released the model weights and the inference engine at https://github.com/Tencent-Hunyuan/hyra-results/tree/main.

==> build.sh <==
#!/usr/bin/env bash
# Build HyPLM_Technical_Report.pdf: pdflatex -> bibtex -> pdflatex x3 (needs pdflatex and bibtex).
set -euo pipefail
cd "$(dirname "$0")"
export TEXMFHOME="$PWD/texmf" TEXINPUTS=".:./tex//:" BSTINPUTS=".:./tex//:"
J=HyPLM_Technical_Report
pdflatex -interaction=nonstopmode -halt-on-error $J.tex > /dev/null
bibtex $J > /dev/null
pdflatex -interaction=nonstopmode -halt-on-error $J.tex > /dev/null
pdflatex -interaction=nonstopmode -halt-on-error $J.tex > /dev/null
pdflatex -interaction=nonstopmode -halt-on-error $J.tex > /dev/null
echo "built $J.pdf"

